Learning Continuous Control with Geometric Regularity from Robot Intrinsic Symmetry

Geometric regularity, which leverages data symmetry, has been successfully incorporated into deep learning architectures such as CNNs, RNNs, GNNs, and Transformers. While this concept has been widely applied in robotics to address the curse of dimensionality when learning from high-dimensional data, the inherent reflectional and rotational symmetry of robot structures has not been adequately explored. Drawing inspiration from cooperative multi-agent reinforcement learning, we introduce novel network structures for single-agent control learning that explicitly capture these symmetries. Moreover, we investigate the relationship between the geometric prior and the concept of Parameter Sharing in multi-agent reinforcement learning. Last but not the least, we implement the proposed framework in online and offline learning methods to demonstrate its ease of use. Through experiments conducted on various challenging continuous control tasks on simulators and real robots, we highlight the significant potential of the proposed geometric regularity in enhancing robot learning capabilities.

==> plots/parse.py <==
import os
import numpy as np
import fnmatch
from matplotlib import pyplot as plt
from matplotlib import colors as colors
import seaborn as sns
from tensorboard.backend.event_processing import event_accumulator as ea
from scipy.interpolate import interp1d
import pdb

import matplotlib
#matplotlib.rcParams['pdf.fonttype'] = 42
#matplotlib.rcParams['ps.fonttype'] = 42
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rc('pdf', fonttype=42)
matplotlib.rc('ps', fonttype=42)

color_code = '#4169E1'
color_list = {
    'c7': 'cornflowerblue',
    'c5_0': 'gold',
    'c5_1': 'orchid',
    'c4': 'mediumslateblue',
    'c3': 'coral',
}
sns.set(style = "darkgrid")
sns.set_context("paper")
# smooth_space = 100

# cfg_list = ['c1', 'c4', 'c5_0', 'c5_1', 'c7', 'c8', 'Ours']
#cfg_list = ['c7', 'c5_0', 'c5_1', 'c4', 'c3']
cfg_list = ['c5_0', 'c5_1', 'c3', 'c7', 'c4']
label_list = {
    'c7': '[x]+[$\eta=0$]',
    'c5_0': '[ad]+[$\eta=0$]',
    'c5_1': '[ad]+[$\eta=1$]',
    'c4': '[x]+[$\eta=0.25$]',
    'c3': '[ad]+[$\eta=0.25$]'}
# cfg_list = ['c1', 'c7', 'Ours']
# cfg_list = ['c1', 'c8', 'Ours']
# cfg_list = ['c1']
log_list = ['00', '01', '02']
plot_dir = os.path.join(os.getcwd(), 'test1')
if not os.path.exists(plot_dir):
    os.makedirs(plot_dir)

tag_mean_travel_time_1000 = 'evaluator_1000_vph/average_travel_time'
tag_std_travel_time_1000 = 'evaluator_1000_vph/std_travel_time'
tag_mean_travel_time_2000 = 'evaluator_2000_vph/average_travel_time'
tag_std_travel_time_2000 = 'evaluator_2000_vph/std_travel_time'
tag_mean_travel_time_3000 = 'evaluator_3000_vph/average_travel_time'
tag_std_travel_time_3000 = 'evaluator_3000_vph/std_travel_time'
tag_mean_travel_time_4000 = 'evaluator_4000_vph/average_travel_time'
tag_std_travel_time_4000 = 'evaluator_4000_vph/std_travel_time'
tag_mean_travel_time_5000 = 'evaluator_5000_vph/average_travel_time'
tag_std_travel_time_5000 = 'evaluator_5000_vph/std_travel_time'

tag_mean_waiting_time_1000 = 'evaluator_1000_vph/average_waiting_time'
tag_std_waiting_time_1000 = 'evaluator_1000_vph/std_waiting_time'
tag_mean_waiting_time_2000 = 'evaluator_2000_vph/average_waiting_time'
tag_std_waiting_time_2000 = 'evaluator_2000_vph/std_waiting_time'
tag_mean_waiting_time_3000 = 'evaluator_3000_vph/average_waiting_time'
tag_std_waiting_time_3000 = 'evaluator_3000_vph/std_waiting_time'
tag_mean_waiting_time_4000 = 'evaluator_4000_vph/average_waiting_time'
tag_std_waiting_time_4000 = 'evaluator_4000_vph/std_waiting_time'
tag_mean_waiting_time_5000 = 'evaluator_5000_vph/average_waiting_time'
tag_std_waiting_time_5000 = 'evaluator_5000_vph/std_waiting_time'

tag_n_v_not_pass_1000 = 'evaluator_1000_vph/vehicles_not_passed'
tag_n_v_not_pass_5000 = 'evaluator_5000_vph/vehicles_not_passed'

'''
def combine_3_means_stds(mean1, mean2, mean3, std1=0., std2=0., std3=0., n1=1., n2=1., n3=1.):
    # https://stats.stackexchange.com/questions/10441/how-to-calculate-the-variance-of-a-partition-of-variables?noredirect=1&lq=1
    # recovers the empirical std of the whole population if only mean, std, size of
    # partitions of this population are given
    mean = (n1 * mean1 + n2 * mean2 + n3 * mean3) / (n1 + n2 + n3)
    std = np.sqrt((n1 * std1 ** 2 + n2 * std2 ** 2 + n3 * std3 ** 2 +
                   n1 * (mean1 - mean) ** 2 + n2 * (mean2 - mean) ** 2 +
                   n3 * (mean3 - mean) ** 2) / (n1 + n2 + n3))
    return mean, std
'''
def combine_3_means_stds(mean1, mean2, mean3, std1, std2, std3, n1, n2, n3):
    mean = (n1 * mean1 + n2 * mean2 + n3 * mean3) / (n1 + n2 + n3)
    std = np.sqrt(((n1-1) * std1 ** 2 + (n2-1) * std2 ** 2 + (n3-1) * std3 ** 2 +
                   n1 * (mean1 - mean) ** 2 + n2 * (mean2 - mean) ** 2 +
                   n3 * (mean3 - mean) ** 2) / (n1 + n2 + n3 - 1))
    return mean, std

def combine_trials(acc, tag_mean, tag_std, tag_n, trials=3, grid_size=1000):
    # assumes same sample size in each trial
    x = []
    y_mean = []
    y_std = []
    n = []
    for i in range(trials):
        x.append([int(s.step) for s in acc[i].Scalars(tag_mean)])
        y_mean.append([s.value for s in acc[i].Scalars(tag_mean)])
        n.append([s.value for s in acc[i].Scalars(tag_n)])
        if tag_std: y_std.append([s.value for s in acc[i].Scalars(tag_std)])
        else:       y_std.append([0. for s in acc[i].Scalars(tag_std)])

    arglenmin = np.argmin([s[-1] for s in x])
    len_min = x[arglenmin][-1]

    print(f'@@ last step is {x[0][-1]}, {x[1][-1]}, {x[2][-1]}')
    for i in range(trials):
        while x[i][-1] > len_min:
            del(x[i][-1])
            del(y_mean[i][-1])
            del(y_std[i][-1])
            del(n[i][-1])

    grid = np.linspace(x[0][0], x[0][-1], grid_size)
    print(f'## last step is {x[0][-1]}, {x[1][-1]}, {x[2][-1]}')
    print(f'$$ last grid is {grid[-1]}')

    global_y_mean, global_y_std = \
        combine_3_means_stds(np.array(y_mean[0]),
                             np.array(y_mean[1]),
                             np.array(y_mean[2]),
                             np.array(y_std[0]),
                             np.array(y_std[1]),
                             np.array(y_std[2]),
                             np.array(n[0]),
                             np.array(n[1]),
                             np.array(n[2])
                             )

    interpolation_fct = interp1d(x[0], global_y_mean)
    interp_global_mean = interpolation_fct(grid)
    interpolation_fct = interp1d(x[0], global_y_std)
    interp_global_std = interpolation_fct(grid)

    global_mean, global_std = interp_global_mean, interp_global_std
    #pdb.set_trace()
    
    
    return grid, global_mean, global_std/5.



def gen_plots(show_size, tag_mean, tag_std, tag_n, ymin, ymax, xmax, name):
    # read in all stats
    grid_list = []
    mean_list = []
    std_list = []
    for cfg_ind in range(len(cfg_list)):
        logs_dir = os.path.join(os.getcwd(), 'logs', cfg_list[cfg_ind])
        acc = []
        for i in range(3):
            log_dir = os.path.join(logs_dir, log_list[i])
            log = os.path.join(log_dir, fnmatch.filter(os.listdir(log_dir), 'events.out.tfevents.*')[0])
            acc.append(ea.EventAccumulator(log))
            acc[i].Reload()
            scalar_list = acc[i].Tags()['scalars']
        grid, mean, std = combine_trials(acc, tag_mean, tag_std, tag_n, grid_size=500)

        grid_list.append(grid[:show_size])
        mean_list.append(mean[:show_size])
        std_list.append(std[:show_size])
    # plot
    plt.rc('xtick', labelsize=12)
    plt.rc('ytick', labelsize=12)
    fig, ax = plt.subplots()#figsize=(6,3.7))
    l = ax.figure.subplotpars.left
    r = ax.figure.subplotpars.right
    t = ax.figure.subplotpars.top
    b = ax.figure.subplotpars.bottom
    figw = 1.73*2.8/(r-l)
    figh = 1.0*2.77/(t-b)
    #figh = 1.0*2.93/(t-b)
    ax.figure.set_size_inches(figw, figh)
    plt.xlim(0, xmax)
    plt.ylim(ymin, ymax)
    for cfg_ind in range(len(cfg_list)):
        line_style = '-'
        if cfg_list[cfg_ind] == 'c7' or cfg_list[cfg_ind] == 'c4':
            line_style = ':'
        elif cfg_list[cfg_ind] == 'c5_0' or cfg_list[cfg_ind] == 'c5_1':
            line_style = '--'

        ax.fill_between(grid_list[cfg_ind],
                        mean_list[cfg_ind]-std_list[cfg_ind],
                        mean_list[cfg_ind]+std_list[cfg_ind],
                        color=color_list[cfg_list[cfg_ind]], alpha=0.2)
        ax.plot(grid_list[cfg_ind],
                mean_list[cfg_ind],
                color=color_list[cfg_list[cfg_ind]], linewidth=1.5, label=label_list[cfg_list[cfg_ind]], linestyle=line_style)
    
    ax.set_ylabel('Waiting Time (s)', fontsize=14)
    #ax.set_xlabel('Training Step (episode)', fontsize=14)

    ax.legend(prop={'size': 14}, ncol=2)
    fig.tight_layout()
    fig_dir = os.path.join(plot_dir, name+".pdf")
    print(fig_dir)
    plt.savefig(fig_dir,bbox_inches='tight')
    plt.show()



show_size = 300
gen_plots(show_size, tag_mean_waiting_time_1000, tag_std_waiting_time_1000, tag_n_v_not_pass_1000, 0, 200, 10000, '1000_waiting')
#gen_plots(show_size, tag_mean_waiting_time_5000, tag_std_waiting_time_5000, tag_n_v_not_pass_5000, 100, 800, 20000, '5000_waiting')
# gen_plots(show_size, tag_mean_travel_time_1000, tag_std_travel_time_1000, 0, 100)
# gen_plots(show_size, tag_mean_travel_time_5000, tag_std_travel_time_5000, 0, 150, 10000, '5000_travel')

